Typed Decision Models: An Early Evidence Audit and Evaluation Checklist

Typed decision models (TDMs) return probability distributions over caller-defined options without generating text. TypeSafe released Jev, a commercial typed decision model, on 15 September 2026, and a small body of evaluation and replication work appeared within days. We review 28 papers posted between 19 and 24 September and relate their findings to earlier work on label-probability classification, constrained decoding, reranking, calibration, and model cascades. In this early literature, the typed readout itself has not shown an independent accuracy advantage over comparable label-probability readouts. Jev's clearest gains are in latency and cost, while accuracy gaps remain on harder tasks. In practical deployments, confidence is often used to decide when to defer to a stronger model or a human. We use recurring weaknesses in these studies to derive a 14-item evaluation checklist for future TDM work. Because the evidence covers only the first nine days after the release of one hosted model, the review should be read as an early evidence map rather than a settled assessment of the model class.

==> anc/supplementary_corpus.csv <==
key,arxiv_id,version,version_date,access_date,comparator_control,accuracy,latency,cost,calibration,lp_baseline,stats
cheng2026thisthat,2609.23886,v1,20 Sep 2026,2026-09-24,GPT-5.6,0.844 vs. 0.897 (own bench); 0.941 vs. Jev 0.765 (68 items),30.9 ms local,local (electricity),Yes,unclear,none
ren2026callscreen,2609.23959,v1,21 Sep 2026,2026-09-24,"same backbone, label token",AUROC .974 vs. .950 (n.s.),64.5 ms,n.r.,Yes,Yes,"bootstrap, 3 seeds"
yu2026visualjev,2609.25845,v1,22 Sep 2026,2026-09-24,typed-head control (default: LM head),macro acc. .761 vs. .761,8.9x faster,n.r.,appendix,Yes,"3 seeds (SD); bootstrap described, CIs not reported"
zhou2026pixeljev,2609.29283,v1,24 Sep 2026,2026-09-25,"same backbone, greedy generation","readout = generation when valid; +1.88 pp (adapted, ScienceQA) only from invalid generations",1.3-1.4x faster than gen. (1.03x vs. one-token constrained gen.),n.r.,Yes,Yes,"group bootstrap, 3 seeds"
dagli2026fractal,2609.25498,v2,24 Sep 2026,2026-09-25,internal ablations; random,"JevBench 55.4% vs. 31.8% random (v2, self-reported)",~2-9 ms (inconsistent),estimates only,No,No,CIs on in-house tests only
li2026edge,2609.22753,v1,19 Sep 2026,2026-09-24,DeepSeek V4.1 Flash,212-214 vs. 215-216 of 216,16-27% lower,69-73% lower,No,No,none
li2026sixg,2609.23136,v1,19 Sep 2026,2026-09-24,"DeepSeek, Gemini",63/63 vs. 63/63 (ceiling),22% / 62% lower,1.7x more (DeepSeek); 4.6x less (Gemini),No,No,none
deng2026science,2609.24965,v2,23 Sep 2026,2026-09-24,eleven LLM configurations (five tie),100/100 vs. 100/100 (20 items),0.34 vs. 1.39 s (GPT-5.6 Sol),~50x less (vs. GPT-5.6 Sol),No,No,5 repeats
robitza2026jevqa,2609.24395,v1,21 Sep 2026,2026-09-24,ITU-T P.1204.1,PLCC .737 vs. .733 (metadata); bitstream .797 vs. trained ~.96,n.r. per call,$4 total,partial,No,none
zhang2026contract,2609.27678,v1,23 Sep 2026,2026-09-24,Gemini 3.1 Pro,77.4% vs. 83.2%,1.24 s,~37x less,No,No,contract bootstrap
ye2026numericjev,2609.28587,v1,23 Sep 2026,2026-09-25,direct 100-way choice (same Jev),MAPE 19.7 vs. 21.7 (n.s.); range-normalized error 1.84 vs. 5.18,n.r.,$0.29 fixed-grid evaluation,No,No,family bootstrap
zhang2026jevmobile,2609.30186,v1,24 Sep 2026,2026-09-25,step-wise VLM,success .79 vs. .84,133 vs. 197 s per success,73% lower per success,No,No,none
jiang2026jevmem,2609.23986,v1,21 Sep 2026,2026-09-24,MAGMA,judge score .777 vs. .700,0.93 vs. 1.47 s,n.r.,No,No,none
ma2026jevstar,2609.27331,v1,23 Sep 2026,2026-09-24,Jev-only controller (not matched),"4/4 wins (Lv5-7) vs. 0/1 (Lv2, time limit)",0.42 s,$0.15 of $3.71/game,No,No,none
wu2026reflex,2609.26532,v1,22 Sep 2026,2026-09-24,cheap generative cascade,tau2: .850 vs. .917 (n.s.),n.r.,$0.057 vs. $0.041,Yes,No,"bootstrap, McNemar, 1 run"
abbasi2026harness,2609.28919,v1,24 Sep 2026,2026-09-25,no routing; oracle labels,labels 63-82% vs. author tags (n~109),not measured,13.8% lower (simulated),No,No,none
li2026judge,2609.26550,v1,22 Sep 2026,2026-09-24,GPT-6 Astra,RewardBench -1.3; JudgeBench -14.6; RM-Bench hard -19.8,0.15 vs. 1.89 s,0.36% of fee,Yes,No,cluster bootstrap
rao2026rubricjudge,2609.29769,v1,24 Sep 2026,2026-09-25,three flash-tier LLM judges,"differs in 8/27 comparisons (4 ahead, 4 behind; graded up to -16.4)",0.18-0.20 s,29-325x less,Yes,No,"bootstrap, Holm"
huang2026radiology,2609.27607,v1,23 Sep 2026,2026-09-24,RadMatch (local),tau-b .573 vs. .580; sig. errors -.145; 200-pair RadEvalExpert subset .322 vs. .453,"434 ms/req. (median, Full)",2.3-2.6 cents/100 pairs,Yes,No,bootstrap; 5-run repeatability on 50 pairs
guo2026justaskjev,2609.29429,v1,24 Sep 2026,2026-09-25,in-domain TF-IDF classifier (accuracy); LLM judges (cost),median AUROC .886 vs. .754,0.31 s,63x less at list prices; 6x under repricing,Yes,No,bootstrap
barbosa2026pentest,2609.28940,v1,24 Sep 2026,2026-09-25,same harness without TDM,9/13 vs. 10/13 scenarios (1 run each),26.9 vs. 32.2 min/run,<$5 TypeSafe API,No,No,none (n=1 per arm)
ibrahim2026css,2609.24574,v2,23 Sep 2026,2026-09-24,per-task best of 19 LLMs,macro-F1 -11.6 median; behind on 14/15,n.r.,44x less,Yes,open only,"prereg., BH-FDR"
rafe2026crash,2609.24052,v1,21 Sep 2026,2026-09-24,Claude Fable 5.1,F1 .908 vs. .967 (sig.),0.20 s,26-129x less,Yes,No,cluster bootstrap
li2026kite,2609.27535,v1,23 Sep 2026,2026-09-24,GPT-6 Astra,decision gain .272 vs. .336 (n.s.),213 ms,312-455x less,Yes,No,"bootstrap, prereg."
sun2026optionname,2609.26758,v2,23 Sep 2026,2026-09-24,"neutral-name reassignment; Laya, Open-Jev",AUC .815 -> .581 under polarity swap,-,-,-,-,bootstrap
xu2026jevout,2609.30243,v1,24 Sep 2026,2026-09-25,open TDMs; same-backbone label scorer,context flips 61.4% of correct decisions,n.r.,n.r.,No,Yes,"Wilson CIs, bootstrap"
wu2026hijacking,2609.28613,v1,23 Sep 2026,2026-09-25,attack variants (no model baseline),attack success 1.8% -> 3.5% (adaptive),n.r.,n.r.,No,No,"bootstrap, registered hypotheses (DH-2/3)"
ling2026wild,2609.30216,v1,24 Sep 2026,2026-09-25,none (ecosystem study),n/a,n/a,n/a,n/a,n/a,descriptive only

